Robust Machine Learning by Transforming and Augmenting Imperfect Training Data

Machine Learning (ML) is an expressive framework for turning data into computer programs. Across many problem domains -- both in industry and policy settings -- the types of computer programs needed for accurate prediction or optimal control are difficult to write by hand. On the other hand, collecting instances of desired system behavior may be relatively more feasible. This makes ML broadly appealing, but also induces data sensitivities that often manifest as unexpected failure modes during deployment. In this sense, the training data available tend to be imperfect for the task at hand. This thesis explores several data sensitivities of modern machine learning and how to address them. We begin by discussing how to prevent ML from codifying prior human discrimination measured in the training data, where we take a fair representation learning approach. We then discuss the problem of learning from data containing spurious features, which provide predictive fidelity during training but are unreliable upon deployment. Here we observe that insofar as standard training methods tend to learn such features, this propensity can be leveraged to search for partitions of training data that expose this inconsistency, ultimately promoting learning algorithms invariant to spurious features. Finally, we turn our attention to reinforcement learning from data with insufficient coverage over all possible states and actions. To address the coverage issue, we discuss how causal priors can be used to model the single-step dynamics of the setting where data are collected. This enables a new type of data augmentation where observed trajectories are stitched together to produce new but plausible counterfactual trajectories.

==> main.sh <==
#!/bin/bash

# ################################################################################
# # compile outline
# time latexmk -pdf -bibtex outline -g
# echo
# echo Done compiling the outline
# # NOTE: this doesn't seem to handle multiple bib files gracefully...
# #       ...so I'm switching to pdflatex/bibtex/pdflatex/pdflatex
# ################################################################################

# ################################################################################
# # compile outline
# time {
# pdflatex outline
# bibtex outline
# pdflatex outline
# pdflatex outline
# } # By wrapping these commands in a "subshell", the time utility will profile 
#   # them all together.
# echo
# echo Done compiling the outline
# ################################################################################


# ################################################################################
# # compile manuscript
# time latexmk -pdf main -f
# echo
# echo Done compiling the manuscript
# ################################################################################

################################################################################
# compile manuscript
time {
pdflatex -interaction=nonstopmode main
bibtex main
pdflatex -interaction=nonstopmode main
pdflatex -interaction=nonstopmode main
echo
echo Done compiling the manuscript
echo
# ./citations.sh
# ./references.sh
# ./errors.sh
} # By wrapping these commands in a "subshell", the time utility will profile 
  # them all together.
################################################################################


